Jodes: Efficient Oblivious Join in the Distributed Setting

Trusted execution environment (TEE) has provided an isolated and secure environment for building cloud-based analytic systems, but it still suffers from access pattern leakages caused by side-channel attacks. To better secure the data, computation inside TEE enclave should be made oblivious, which introduces significant overhead and severely slows down the computation. A natural way to speed up is to build the analytic system with multiple servers in the distributed setting. However, this setting raises a new security concern -- the volumes of the transmissions among these servers can leak sensitive information to a network adversary. Existing works have designed specialized algorithms to address this concern, but their supports for equi-join, one of the most important but non-trivial database operators, are either inefficient, limited, or under a weak security assumption. In this paper, we present Jodes, an efficient oblivious join algorithm in the distributed setting. Jodes prevents the leakage on both the network and enclave sides, supports a general equi-join operation, and provides a high security level protection that only publicizes the input sizes and the output size. Meanwhile, it achieves both communication cost and computation cost asymptotically superior to existing algorithms. To demonstrate the practicality of Jodes, we conduct experiments in the distributed setting comprising 16 servers. Empirical results show that Jodes achieves up to a sixfold performance improvement over state-of-the-art join algorithms.

==> figures/draw.py <==
import matplotlib.pyplot as plt


def draw_shuffle_by_key():
    f, (ax1, ax2) = plt.subplots(1, 2, sharey=True, figsize=(5.3,2),dpi=150)
    X = list(range(5))
    soda = [132,292,451,639,811]
    ours = [48,99,149,204,254]
    ax1.set_xlabel("$N$")
    ax1.set_xticks(X, ["%de6"%i for i in range(1,6)])
    ax1.set_ylabel("Computation time (ms)")
    ax1.plot(X, soda, label="SODA", marker='*')
    ax1.plot(X, ours, label="Ours", marker='+')
    ax1.set_title("$p=16$")

    X = [8,16,32,64]
    soda = [993,451,215,92]
    ours = [242,149,90,58]
    ax2.set_xlabel("$p$")
    ax2.set_xticks(X, X)
    ax2.plot(X, soda, label="SODA", marker='*')
    ax2.plot(X, ours, label="Ours", marker='+')
    ax2.set_title("$N=3e6$")
    ax2.legend()

    # plt.show()
    plt.savefig('shuffle_by_key.png', bbox_inches='tight', pad_inches=0.01)

def draw_sorting():
    X = list(range(5))
    ours=[0.293,0.643,0.986,1.350,1.705]
    opaque=[0.476,1.062,1.607,2.250,2.861]
    width = 0.4
    plt.figure(figsize=(5.3,2),dpi=150)
    plt.xticks(X, ["%de6"%i for i in range(1,6)])
    # plt.xlabel("$N$")
    plt.ylabel("Total time (s)")
    bar = plt.bar([x-width/2 for x in X],ours,width=width,label="Ours",hatch="///",color="w",ec="k")
    # plt.bar_label(bar, labels=[2.33,2.22,2.18,2.15,2.13])
    plt.bar_label(bar, labels=["1.00"]*5)
    bar = plt.bar([x+width/2 for x in X],opaque,width=width,label="Opaque")
    plt.bar_label(bar, labels=["%.2f"%(opaque[i]/ours[i]) for i in range(5)])
    plt.ylim(0,3.15)
    plt.legend()
    #plt.show()
    plt.savefig('sorting.png', bbox_inches='tight', pad_inches=0.01)


def draw_pkjoin():
    X = list(range(4))
    ours=[0.904] * 4
    opaque=[1.314]*4
    soda=[1.750,1.750,1.806,1.936]
    width = 0.26
    plt.figure(figsize=(6,3.5), dpi=150)
    plt.xticks(X, [0,0.5,1,1.5])
    # plt.xlabel("$z$")
    plt.ylabel("Total time (s)")
    bar = plt.bar([x-width for x in X],ours,width=width,label="Ours",hatch="///",color="w",ec="k")
    # plt.bar_label(bar, labels=[2.14]*4)
    plt.bar_label(bar, labels=["1.00"]*4)
    bar = plt.bar([x for x in X],opaque,width=width,label="Opaque")
    # plt.bar_label(bar, labels=[5.02]*4)
    plt.bar_label(bar, ["%.2f"%(opaque[i]/ours[i]) for i in range(4)])
    bar = plt.bar([x+width for x in X],soda,width=width,label="SODA",hatch="\\\\\\",color="w",ec="r")
    # plt.bar_label(bar, labels=["3.36","3.36","3.46","3.70"])
    # [6.41, 6.41, 6.61, 7.06]
    plt.bar_label(bar, ["%.2f"%(soda[i]/ours[i]) for i in range(4)])

    # plt.xlim(-0.95,3.7)
    plt.ylim(0,2.6)
    plt.legend(loc='upper left')
    # plt.show()
    plt.savefig('pkjoin.png', bbox_inches='tight', pad_inches=0.01)

def draw_join():
    X = list(range(4))
    ours=[8.884,48.736,35.455,212.260]
    soda=[11.859,58.304,120.200,910.003]
    ideal=[45.030,241.299,171.017,1022.06]
    # ideal = list(map(lambda i:i/16, ideal))
    width = 0.26
    plt.figure(figsize=(6,3), dpi=150)
    plt.xticks(X, ["DBLP","email","wiki", "Youtube"])
    plt.ylabel("Total time (s)")
    plt.yscale('log')
    bar = plt.bar([x-width for x in X],ours,width=width,label="Ours",hatch="///",color="w",ec="k")
    # plt.bar_label(bar, labels=[2.24,3.42,3.24,2.34])
    plt.bar_label(bar, labels=["1.00"]*4)
    bar = plt.bar([x for x in X],soda,width=width,label="SODA")
    # plt.bar_label(bar, labels=[3.54,3.36,8.91,11.7])
    plt.bar_label(bar, labels=["%.2f"%(soda[i]/ours[i]) for i in range(4)])
    bar = plt.bar([x+width for x in X],ideal,width=width,label="Single",hatch="\\\\\\",color="w",ec="r")
    plt.bar_label(bar, labels=["%.2f"%(ideal[i]/ours[i]) for i in range(4)])
    
    # plt.xlim(-0.95,3.7)
    plt.ylim(0,1700)
    plt.legend(loc='upper left')
    # plt.show()
    plt.savefig('join.png', bbox_inches='tight', pad_inches=0.01)


draw_join()

